Sudden death of entanglement, rebirth of magic

Local Markovian noise cannot bring entanglement back, but it can bring magic back. Local dissipation can push a state out of the stabilizer polytope as well as in. Under independent amplitude damping, the $n$-qubit state $\alpha|0^n\rangle+\beta|1^n\rangle$ with $0<\alpha<\beta$ loses its magic for a finite interval. The coherence between its ground and fully excited configurations keeps falling throughout. Magic returns when the fully excited population falls below that coherence. The damping probabilities for entanglement death and magic rebirth obey $\gamma_e+\gamma_+=1$ for every $n\ge2$. Magic returns to the register just as its reservoirs become entangled. For a sufficiently small ground-state amplitude the register is already fully separable at rebirth. Every proper marginal is a stabilizer mixture throughout, yet a joint parity measurement followed by Clifford decoding can concentrate the reborn magic onto one qubit. With thermal relaxation and dephasing, we find a range in which magic loss is permanent for every isolated qubit, yet two qubits exposed to the same noise can regain it.

==> anc/Supplementary_Software_1.py <==
#!/usr/bin/env python3
"""Supplementary Software 1 for "Sudden death of entanglement, rebirth of magic".

Reproduce the threshold curves of Fig. 3, the numerical examples in the
article, and the independent linear programs for Supplementary Fig. S2.
All inputs are defined below. No files or experimental data are needed.

Install: python -m pip install numpy scipy matplotlib
Run:     python Supplementary_Software_1.py
Select:  python Supplementary_Software_1.py --section fig3 --output results

The default run writes Fig3_thresholds.csv, Fig3_thresholds.pdf and
FigS2_Dicke_LP.csv in software1_results/ and prints the trajectory checks.
The PDF plots the four fixed-cat thresholds and the two channel boundaries.
The Dicke CSV compares calculated robustness excesses against an exact
expression (three qubits) and a convexity upper bound (four qubits).

Conventions: q=exp(-t/T1), gamma=1-q, a=T1/T2, theta is the equilibrium
excitation probability and r=alpha/beta. Excess means robustness minus one.
Angles printed in degrees and device times in microseconds are labeled.
"""

import argparse
import math
from itertools import combinations
from pathlib import Path

import numpy as np
from scipy.optimize import brentq, linprog, minimize_scalar
from scipy.sparse import csc_matrix, hstack


def cat_thermal_threshold(a, r, n):
    """Critical equilibrium excited-state population for an excitation-biased real cat.

    At the boundary c=P_n, put y=theta*(1-q)/q and k=1-a. Then
    G(y)=1/q=(((1+y)**n + r**2*y**n)/r)**(1/(n*k)).
    The largest theta allowing a crossing is max_y y/(G(y)-1). G is
    strictly convex for 1/2 <= a < 1 (a norm of an affine vector raised
    to the power 1/k), so G-1-y*G' changes sign exactly once. At y=k/a
    it is negative since y*G'/G >= y/(k*(1+y)). The code evaluates the
    equivalent bounded derivative 1-1/G-y*G'/G in scaled coordinates.
    Rebirth requires theta strictly below the returned value.
    """
    if not (0 < r < 1 and a >= 0.5 and int(n) == n and n >= 1):
        raise ValueError("Require 0 < r < 1, a >= 1/2 and a positive integer n.")
    if a >= 1:
        return 0.0
    k = 1 - a

    def boundary_terms(scaled_y):
        y = k * scaled_y
        fraction = y / (1 + y)
        weight = r**2 * fraction**n
        log_g = (math.log1p(y) + (math.log1p(weight) - math.log(r)) / n) / k
        slope = (fraction + weight) / (k * (1 + weight))
        return log_g, slope

    def derivative(scaled_y):
        log_g, slope = boundary_terms(scaled_y)
        return -math.expm1(-log_g) - slope

    maximum = brentq(derivative, 0, 1 / a, xtol=1e-14)
    log_g, _ = boundary_terms(maximum)
    return k * maximum * math.exp(-log_g) / (-math.expm1(-log_g))


def write_threshold_curves(output_dir):
    """Write the data and phase diagram for Fig. 3. Return the CSV and PDF paths."""
    from matplotlib import rc_context
    from matplotlib.figure import Figure

    output_dir = Path(output_dir)
    output_dir.mkdir(parents=True, exist_ok=True)
    r = 0.4 / math.sqrt(1.0 - 0.4**2)
    settings = [(2, r), (4, r), (6, r), (2, 0.95)]
    a_grid = np.linspace(0.5, 1.0, 101)
    curves = np.array([[cat_thermal_threshold(a, ratio, n) for a in a_grid]
                       for n, ratio in settings])
    # An independent check uses Note 2 directly. At a positive critical
    # temperature the minimum of P_n/c over exposure should equal one.
    for (n, ratio), curve in zip(settings, curves):
        for i in (0, 10, 50, 80):
            a, theta = a_grid[i], curve[i]

            def log_population_ratio(exposure):
                q = math.exp(-exposure)
                up = theta * (-math.expm1(-exposure))
                return (np.logaddexp(2 * math.log(ratio) + n * math.log(up),
                                     n * math.log(up + q)) + a * n * exposure
                        - math.log(ratio))

            minimum = minimize_scalar(log_population_ratio, bounds=(1e-12, 80),
                                      method="bounded")
            if not minimum.success or abs(minimum.fun) > 1e-8:
                raise ArithmeticError(f"Fig. 3 boundary mismatch at n={n}, r={ratio}, a={a}")
    one_qubit_boundary = (1 - a_grid) / 2
    all_size_boundary = 1 - a_grid
    csv_path = output_dir / "Fig3_thresholds.csv"
    data = np.column_stack((a_grid, one_qubit_boundary, all_size_boundary, curves.T))
    header = ("a_T1_over_T2,theta_one_qubit_boundary,theta_all_size_boundary,"
              "theta_n2_alpha0p4,theta_n4_alpha0p4,theta_n6_alpha0p4,theta_n2_r0p95")
    np.savetxt(csv_path, data, delimiter=",", header=header, comments="", fmt="%.15g")

    pdf_path = output_dir / "Fig3_thresholds.pdf"
    with rc_context({"font.family": "STIXGeneral", "mathtext.fontset": "stix",
                     "font.size": 8, "pdf.fonttype": 42}):
        fig = Figure(figsize=(4.7, 3.45))
        ax = fig.subplots()
        fig.subplots_adjust(left=0.13, bottom=0.16, right=0.97, top=0.97)
        ax.fill_between(a_grid, one_qubit_boundary, all_size_boundary, color="#f8eded")
        ax.fill_between(a_grid, all_size_boundary, 0.5, color="#f1f1f1")
        ax.axvspan(1, 1.12, color="#f1f1f1")
        ax.plot(a_grid, one_qubit_boundary, "--", lw=0.85, color="#555555")
        ax.plot(a_grid, all_size_boundary, "-.", lw=0.85, color="#555555")
        ax.axvline(1, ls=":", lw=0.85, color="#555555")
        colors = ["#4a6fa5", "#7690b8", "#9aafcc", "#b57979"]
        labels = [r"$n=2,\ \alpha=0.4$", r"$n=4,\ \alpha=0.4$",
                  r"$n=6,\ \alpha=0.4$", r"$n=2,\ r=0.95$"]
        for curve, color, label in zip(curves, colors, labels):
            ax.plot(a_grid, curve, lw=1.25, color=color, label=label)
        ax.plot(0.55, 0.25, "*", ms=8.5, mfc=colors[-1], mec="#333333", mew=0.45)
        ax.text(0.55, 0.022, r"$n_{\min}=1$", ha="center")
        ax.text(0.55, 0.387, r"$n_{\min}=2$", ha="center")
        ax.text(0.79, 0.29, "no rebirth", ha="center")
        ax.text(1.01, 0.17, r"$T_2=T_1$", rotation=90, va="center", color="#555555")
        ax.legend(loc="upper right", frameon=True, framealpha=1, facecolor="#f1f1f1",
                  edgecolor="none", fontsize=7)
        ax.set(xlim=(0.5, 1.12), ylim=(0, 0.5), xlabel=r"$a=T_1/T_2$",
               ylabel=r"Equilibrium excited-state population $\vartheta$")
        fig.savefig(pdf_path)
    return csv_path, pdf_path


def _pair_entries(populations, coherence, survival, transverse, thermal):
    """Evolve a pair with one endpoint coherence; array indices are 00,01,10,11.

    survival[i] = exp(-t/T1_i), transverse[i] = exp(-t/T2_i), and
    thermal[i] is the equilibrium excited-state population of qubit i.
    Each column of the population transition matrix is an initial level.
    """
    channels = []
    for q, theta in zip(survival, thermal):
        up = theta * (1.0 - q)
        channels.append(np.array([[1.0 - up, 1.0 - q - up], [up, q + up]]))
    diagonal = channels[0] @ np.reshape(populations, (2, 2)) @ channels[1].T
    return diagonal.ravel(), coherence * np.prod(transverse)


def _cat_pair_input(ratio):
    excited = 1.0 / (1.0 + ratio**2)
    return [ratio**2 * excited, 0.0, 0.0, excited], ratio * excited


def _uniform_pair(initial, gamma, a, theta):
    q = 1.0 - gamma
    return _pair_entries(*initial, [q, q], [q**a, q**a], [theta, theta])


def _pair_margins(entries):
    """Positive margins denote a violated endpoint or partial-transpose test."""
    (p00, p01, p10, p11), coherence = entries
    facet = abs(coherence.real) + abs(coherence.imag)
    return facet - p00, facet - p11, abs(coherence) - np.sqrt(p01 * p10)


def _reported_values(label, calculated, reported, tolerance):
    """Check absolute tolerances set by the printed precision in the manuscript."""
    calculated = np.atleast_1d(calculated)
    reported = np.atleast_1d(reported)
    tolerance = np.broadcast_to(tolerance, reported.shape)
    if not np.all(np.isfinite(calculated)) or not np.all(np.abs(calculated - reported) <= tolerance):
        raise AssertionError(f"{label}: calculated {calculated}, expected {reported} +/- {tolerance}")
    print(f"  {label}: " + ", ".join(f"{value:.8g}" for value in calculated))


def _max_on_interval(function, left, right):
    result = minimize_scalar(lambda x: -function(x), bounds=(left, right), method="bounded",
                             options={"xatol": 1e-13})
    if not result.success:
        raise RuntimeError(result.message)
    return result.x, -result.fun


def _check_thermal_pairs():
    """Fig. 3 star and the separable mixed pair under the same two channels."""
    def real_pair(gamma):
        return _uniform_pair(_cat_pair_input(0.95), gamma, a=0.55, theta=0.25)

    def real_margins(gamma):
        return _pair_margins(real_pair(gamma))

    death = brentq(lambda g: real_margins(g)[0], 0.0, 0.1)
    rebirth = brentq(lambda g: real_margins(g)[1], 0.1, 0.5)
    ent_death = brentq(lambda g: real_margins(g)[2], 0.5, 0.65)
    last_death = brentq(lambda g: real_margins(g)[1], 0.5, 1.0)
    _reported_values("Real pair: death, rebirth, entanglement death, final death",
                     [death, rebirth, ent_death, last_death], [0.0747, 0.1313, 0.5868, 0.6980], 5e-5)
    _reported_values("Excess at gamma=0.50 and 0.60",
                     [2 * real_margins(g)[1] for g in (0.50, 0.60)], [0.0404, 0.0251], 5e-5)

    # Across-copy repetition projections raise each retained matrix entry to m.
    # Either X outcome at the assisting site can be used after sign correction.
    populations, c = real_pair(0.5)
    p00, p01, p10, p11 = populations
    np.testing.assert_allclose(p01, p10, rtol=0, atol=1e-14)
    for m in range(1, 6):
        acceptance = np.sum(populations**m)
        excess = 2 * max(0.0, c**m - p01**m - p11**m) / acceptance
        if m < 5 and excess > 1e-12:
            raise AssertionError(f"Positive excess in the parity protocol with {m} copies")
    _reported_values("Five-copy parity acceptance and conditional excess",
                     [acceptance, excess], [0.0167, 0.0103], 5e-5)

    mixed = ([0.289, 0.210, 0.210, 0.291], 0.1454 * (1 + 1j))

    def mixed_margins(gamma):
        return _pair_margins(_uniform_pair(mixed, gamma, a=0.55, theta=0.25))

    # PPT at preparation suffices for separability throughout this local evolution.
    if mixed_margins(0.0)[2] >= 0:
        raise AssertionError("The mixed preparation should have positive partial transpose")
    death = brentq(lambda g: mixed_margins(g)[0], 0, 0.01)
    rebirth = brentq(lambda g: mixed_margins(g)[1], 0.01, 0.06)
    last_death = brentq(lambda g: mixed_margins(g)[1], 0.06, 0.2)
    peak_gamma, peak = _max_on_interval(lambda g: 2 * mixed_margins(g)[1], rebirth, last_death)
    _reported_values("Separable mixed pair: death, rebirth, final death, peak gamma, peak excess",
                     [death, rebirth, last_death, peak_gamma, peak],
                     [0.00367, 0.02029, 0.11418, 0.06717, 0.000379],
                     [5e-6, 5e-6, 5e-6, 5e-6, 5e-7])


def _check_pure_relaxation():
    """Pure damping of the ideal Almeida input, plus global preparation visibility."""
    alpha = 0.5
    ratio = alpha / np.sqrt(1 - alpha**2)
    initial = _cat_pair_input(ratio)

    def margins(gamma):
        return _pair_margins(_uniform_pair(initial, gamma, a=0.5, theta=0))

    death = brentq(lambda g: margins(g)[0], 0.0, 0.5)
    rebirth = brentq(lambda g: margins(g)[1], 0.1, 0.9)
    ent_death = brentq(lambda g: margins(g)[2], 0.1, 0.9)
    peak_gamma, peak = _max_on_interval(lambda g: 2 * margins(g)[1], rebirth, 1.0)
    _reported_values("Ideal Almeida state II: death, rebirth, entanglement death, peak gamma, peak excess",
                     [death, rebirth, ent_death, peak_gamma, peak], [0.28, 0.42, 0.58, 0.71, 0.125],
                     [0.005, 0.005, 0.005, 0.005, 1e-11])
    # At the edge of the finite zero-magic interval, both endpoint populations
    # equal F|c|. Note 4 gives gamma_plus = 1-rF for this two-qubit input.
    def phase_condition(phi):
        facet_factor = np.cos(phi) + np.sin(phi)
        return (1 - ratio * facet_factor)**2 - ratio**2 * (facet_factor**2 - 1)

    phi = brentq(phase_condition, 0, np.pi / 4)
    _reported_values("Almeida phase tolerance (degrees)", np.degrees(phi), 9.74, 0.005)

    # Flip Z on one site with probability 0.05. This is a register visibility,
    # independent of n. The stated interval is a guaranteed lower bound.
    visibility = 1.0 - 2 * 0.05
    alpha = 0.4
    width = -4 * np.log(visibility)
    peak = (visibility * alpha)**2 / 2
    _reported_values("Visibility 0.90: guaranteed width in nt/T1 and peak excess",
                     [width, peak], [0.421, 0.0648], [0.0005, 1e-12])
    ratio = alpha / np.sqrt(1 - alpha**2)
    peak_gamma_10 = 1 - (ratio / 2)**(2 / 10)
    _reported_values("Ten-qubit pure cat: peak gamma and excess",
                     [peak_gamma_10, alpha**2 / 2], [0.262, 0.080], [0.0005, 1e-12])


def _check_device_and_access():
    """B1/B2 fitted two-qubit channel and the two access examples in Fig. 5."""
    t1 = np.array([16.7, 14.8])       # microseconds
    t2 = np.array([27.2, 24.5])       # Ramsey T2* used as T2 in this estimate
    thermal = np.array([0.003, 0.0004])
    initial = _cat_pair_input(0.4 / np.sqrt(1 - 0.4**2))

    def device_margins(time_us):
        entries = _pair_entries(*initial, np.exp(-time_us / t1), np.exp(-time_us / t2), thermal)
        return _pair_margins(entries)

    death = brentq(lambda t: device_margins(t)[0], 0, 10)
    ent_death = brentq(lambda t: device_margins(t)[2], 0, 15)
    rebirth = brentq(lambda t: device_margins(t)[1], 10, 25)
    peak_time, peak = _max_on_interval(lambda t: 2 * device_margins(t)[1], rebirth, 60)
    _reported_values("B1/B2: death, entanglement death, rebirth, peak time (microseconds)",
                     [death, ent_death, rebirth, peak_time], [5.7, 7.8, 16.7, 26.7], 0.05)
    _reported_values("B1/B2: peak excess and coherence margin",
                     [peak, peak / 2], [0.036, 0.018], 0.0005)

    ratio = 2 / 5
    gamma = 4 / 5
    populations, c = _uniform_pair(_cat_pair_input(ratio), gamma, a=0.5, theta=0)
    joint = 2 * max(0, c - min(populations[0], populations[-1]))
    reduced = populations.reshape(2, 2).sum(axis=1)
    site = 2 * max(0, c - min(reduced))
    _reported_values("Fig. 5a: joint and sitewise excess at gamma=4/5",
                     [joint, site], [2 / 29, 0], 1e-12)

    ratio = 1 / 8
    # Eq. (15) for n=6 reduces to r > q^3+gamma^h*q^(3-h) for h=1 or 2
    # helper qubits. h=0 is separate: joint decoding succeeds when r>q^3.
    def cut_margin(gamma, helpers):
        q = 1 - gamma
        return ratio - q**3 - gamma**helpers * q**(3 - helpers)

    five = brentq(lambda g: cut_margin(g, 1), 0.5, 1)
    four = brentq(lambda g: cut_margin(g, 2), 0.5, 1)
    _reported_values("Fig. 5b: onset for receivers with six, five and four qubits",
                     [1 - np.cbrt(ratio), five, four], [0.5, 1 - np.sqrt(1 / 8), 0.823899],
                     [1e-12, 1e-12, 5e-7])


def run_trajectory_checks():
    """Reproduce quoted finite-register examples using the local population channel."""
    print("Thermal relaxation")
    _check_thermal_pairs()
    print("Pure amplitude damping")
    _check_pure_relaxation()
    print("Device estimate and stabilizer readout")
    _check_device_and_access()


def lp_popcount(word):
    return bin(int(word)).count("1")


def commuting_bases(n):
    """All maximal commuting Pauli subspaces in binary reduced row-echelon form."""
    dimension = 1 << n
    lower = dimension - 1

    def extend(rows, candidates):
        if len(rows) == n:
            yield tuple(rows)
            return
        for word in candidates[len(rows)]:
            x, z = word & lower, word >> n
            if all(lp_popcount((x & (v >> n)) ^ (z & (v & lower))) % 2 == 0
                   for v in rows):
                yield from extend(rows + [word], candidates)

    # The lowest set bit is the pivot. Other entries can be set only in
    # nonpivot columns to the right of that pivot.
    for pivots in combinations(range(2 * n), n):
        candidates = []
        for pivot in pivots:
            row_options = [1 << pivot]
            for col in range(pivot + 1, 2 * n):
                if col not in pivots:
                    row_options += [row | (1 << col) for row in row_options]
            candidates.append(row_options)
        yield from extend([], candidates)


def stabilizer_pauli_columns(n):
    """One column per pure stabilizer state in Hermitian Pauli coordinates.

    Integer labels store x in the low n bits and z in the high n bits.
    Our convention is P(x,z) = i^|x & z| X^x Z^z, so P(1,1) is Y.
    """
    dim = 1 << n
    lower = dim - 1
    nstates = dim * int(np.prod([2**j + 1 for j in range(1, n + 1)]))
    vertices = np.zeros((dim * dim, nstates), dtype=np.int8)
    characters = np.array([[(-1)**lp_popcount(i & j) for j in range(dim)]
                           for i in range(dim)], dtype=np.int8)
    offset = 0
    for basis in commuting_bases(n):
        labels = [0]
        signs = [1]
        for generator in basis:
            u, v = generator & lower, generator >> n
            new_labels = []
            new_signs = []
            for word, sign in zip(labels, signs):
                x, z = word & lower, word >> n
                exponent = (lp_popcount(x & z) + lp_popcount(u & v)
                            + 2 * lp_popcount(z & u) - lp_popcount((x ^ u) & (z ^ v)))
                # Every product of these commuting Hermitian generators has real phase.
                if exponent % 2:
                    raise ArithmeticError("Noncommuting Pauli generators")
                new_labels.append(word ^ generator)
                new_signs.append(-sign if exponent % 4 else sign)
            labels.extend(new_labels)
            signs.extend(new_signs)
        vertices[labels, offset:offset + dim] = np.asarray(signs)[:, None] * characters
        offset += dim
    if offset != nstates:
        raise RuntimeError("Incomplete enumeration of pure stabilizer states")
    return vertices


def lp_pauli_expectations(rho):
    dim = len(rho)
    indices = np.arange(dim)
    result = np.empty(dim * dim)
    for z in range(dim):
        parity = np.array([(-1)**lp_popcount(i & z) for i in indices])
        for x in range(dim):
            phase = 1j ** lp_popcount(x & z)
            result[z * dim + x] = (phase * (parity @ rho[indices, indices ^ x])).real
    return result


def lp_orbit_groups(n):
    """Pauli strings are in one permutation orbit iff their X, Y, Z counts match."""
    dim = 1 << n
    groups = {}
    for label in range(dim * dim):
        x, z = label % dim, label // dim
        key = (lp_popcount(x & ~z), lp_popcount(x & z), lp_popcount(z & ~x))
        groups.setdefault(key, []).append(label)
    return list(groups.values())


def lp_constraints(vertices):
    positive = csc_matrix(vertices, dtype=float)
    return hstack((positive, -positive), format="csc")


def lp_excess(target, constraints):
    """Signed stabilizer decomposition with two nonnegative variables per column."""
    solution = linprog(np.ones(constraints.shape[1]), A_eq=constraints, b_eq=target,
                       bounds=(0, None), method="highs",
                       options={"primal_feasibility_tolerance": 1e-9,
                                "dual_feasibility_tolerance": 1e-9})
    if not solution.success:
        raise RuntimeError(solution.message)
    # The identity Pauli row enforces signed weight one. The objective
    # therefore has a lower bound of one, up to solver roundoff.
    excess = solution.fun - 1.0
    if excess < -2e-8:
        raise ArithmeticError(f"LP returned robustness below one: {solution.fun}")
    return max(0.0, excess)


def lp_damped_dicke(n, gamma):
    """Apply each jump pattern to the weight-two Dicke vector and sum the projectors."""
    dim = 1 << n
    support = [s for s in range(dim) if lp_popcount(s) == 2]
    rho = np.zeros((dim, dim))
    for jumps in range(dim):
        outputs = [s ^ jumps for s in support if (s & jumps) == jumps]
        if outputs:
            k = lp_popcount(jumps)
            weight = gamma**k * (1.0 - gamma)**(2 - k) / len(support)
            rho[np.ix_(outputs, outputs)] += weight
    return rho


def lp_check_x_states(n, vertices):
    """Compare the unrestricted LP with the complementary-block formula (SI Note 1)."""
    # Positive populations with unequal magnitudes give different thresholds
    # across the blocks. Zero visibility gives a diagonal control.
    rng = np.random.default_rng(7900 + n)
    dim = 1 << n
    constraints = lp_constraints(vertices)
    for visibility in (0.0, 0.6, 1.0):
        diag = rng.uniform(0.05, 1.0, dim)
        diag /= sum(diag)
        rho = np.diag(diag).astype(complex)
        formula = 0.0
        for i in range(dim // 2):
            j = dim - 1 - i
            c = visibility * np.sqrt(diag[i] * diag[j]) * np.exp(1j * rng.uniform(0, 2*np.pi))
            rho[i, j], rho[j, i] = c, np.conj(c)
            formula += 2 * max(0.0, abs(c.real) + abs(c.imag) - min(diag[i], diag[j]))
        answer = lp_excess(lp_pauli_expectations(rho), constraints)
        np.testing.assert_allclose(answer, formula, atol=2e-8, rtol=0.0)


def run_lp_checks():
    """Check small X states and both Fig. S2 curves. Return the five Fig. S2 columns."""
    grid = np.linspace(0.0, 1.0, 81)
    table = np.empty((len(grid), 5))
    table[:, 0] = grid
    for n in (1, 2, 3, 4):
        vertices = stabilizer_pauli_columns(n)
        if n <= 3:
            lp_check_x_states(n, vertices)
            print(f"{n}-qubit X states: {vertices.shape[1]} pure stabilizers, LP checks passed.")
        if n < 3:
            continue
        # For a permutation-invariant target an optimal decomposition may be
        # twirled. Orbit sums are complete coordinates on the invariant space.
        groups = lp_orbit_groups(n)
        orbit_sums = np.vstack([vertices[group].sum(axis=0, dtype=np.int16) for group in groups])
        distinct = np.unique(orbit_sums, axis=1)
        constraints = lp_constraints(distinct)
        for i, gamma in enumerate(grid):
            paulis = lp_pauli_expectations(lp_damped_dicke(n, gamma))
            target = np.array([paulis[group].sum() for group in groups])
            excess = lp_excess(target, constraints)
            if n == 3:
                reference = 2 * max(0.0, (1.0 - gamma)**2 / 3 - gamma**2)
                table[i, 1:3] = (excess, reference)
            else:
                reference = (2 / 3) * (1.0 - gamma**2)  # convexity upper bound
                table[i, 3:5] = (excess, reference)
        first_column = 1 if n == 3 else 3
        error = np.max(np.abs(table[:, first_column] - table[:, first_column + 1]))
        if error > 2e-8:
            raise ArithmeticError(f"D_{n}^2 LP discrepancy {error}")
        print(f"D_{n}^2: {vertices.shape[1]} pure stabilizers, {len(grid)} damping points, "
              f"max absolute discrepancy {error:.2e}.")
    return table


def damp_register(rho, survival, a):
    """Independent zero-temperature channels with q=survival and a=T1/T2."""
    q = survival
    dim = len(rho)
    n = (dim - 1).bit_length()
    # The two diagonal Kraus operators include additional phase damping.
    eta = q**(a - 0.5)
    kraus = (np.sqrt((1 + eta) / 2) * np.diag([1, np.sqrt(q)]),
             np.sqrt((1 - eta) / 2) * np.diag([1, -np.sqrt(q)]),
             np.array([[0, np.sqrt(1 - q)], [0, 0]]))
    for site in range(n):
        result = np.zeros_like(rho, dtype=complex)
        for single in kraus:
            full = np.kron(np.eye(2**site), np.kron(single, np.eye(2**(n - site - 1))))
            result += full @ rho @ full.conj().T
        rho = result
    return rho


def run_general_checks():
    """Unrestricted LP tests on the non-cat examples in Theorem 2 and SI Note 3."""
    one_qubit = lp_constraints(stabilizer_pauli_columns(1))
    three_qubit = lp_constraints(stabilizer_pauli_columns(3))

    def excess(amplitudes, q, a, constraints):
        ket = np.asarray(amplitudes, dtype=complex)
        ket /= np.linalg.norm(ket)
        state = damp_register(np.outer(ket, ket.conj()), q, a)
        return lp_excess(lp_pauli_expectations(state), constraints)

    ground = [1, 0, 0, 2, 0, 2, 2, 0]
    death, rebirth = (np.sqrt(5 / 2) - 1) / 2, 0.5
    offset = 1e-3
    inside = (death, death + offset, (death + rebirth) / 2, rebirth - offset, rebirth)
    np.testing.assert_allclose([excess(ground, 1-g, 0.5, three_qubit) for g in inside],
                               0.0, rtol=0, atol=2e-8)
    for gamma in (death - offset, rebirth + offset):
        if excess(ground, 1-gamma, 0.5, three_qubit) <= 1e-5:
            raise ArithmeticError("Missing magic just outside the ground-state loss interval")
    print(f"Three-qubit ground state: LP checks around gamma={death:.8f} and {rebirth:.8f} passed.")

    # |001> and |110> differ at three sites but differ in weight by one.
    # This gives f=1/3 and a critical ratio a=2/3. Sample both sides at q=0.1.
    probe = [0, 1, 0, 0, 0, 0, 1, 0]
    q = 0.1
    weak = excess(probe, q, 0.55, three_qubit)
    strong = excess(probe, q, 0.8, three_qubit)
    np.testing.assert_allclose([weak, strong], [q**(3 * 0.55) - q**2, 0], atol=2e-8, rtol=0)
    # At equality, both one-qubit inputs have f=1 and a=1. Their fates differ.
    neutral = excess([1, 1], q, 1.0, one_qubit)
    positive = excess([2, 1], q, 1.0, one_qubit)
    np.testing.assert_allclose([neutral, positive], [0, 0.4*q], atol=2e-8, rtol=0)
    print(f"Late-time examples at q={q}: f=1/3 excesses {weak:.8g}, {strong:.8g}; "
          f"critical single-qubit excesses {neutral:.8g}, {positive:.8g}.")


def main():
    parser = argparse.ArgumentParser(description=__doc__.splitlines()[0])
    parser.add_argument("--section", choices=("all", "fig3", "examples", "lp"),
                        default="all", help="Select the calculation (default: all).")
    parser.add_argument("--output", type=Path, default=Path("software1_results"),
                        help="Directory for CSV and PDF outputs (default: software1_results).")
    args = parser.parse_args()

    if args.section in ("all", "examples"):
        run_trajectory_checks()
    if args.section in ("all", "fig3"):
        for path in write_threshold_curves(args.output):
            print(f"Wrote {path}")
    if args.section in ("all", "lp"):
        run_general_checks()
        table = run_lp_checks()
        args.output.mkdir(parents=True, exist_ok=True)
        path = args.output / "FigS2_Dicke_LP.csv"
        np.savetxt(path, table, fmt="%.15g", delimiter=",", comments="",
                   header="gamma,D32_LP_excess,D32_exact_excess,D42_LP_excess,D42_convex_bound")
        print(f"Wrote {path}")
    print("Completed successfully.")


if __name__ == "__main__":
    main()

